The diagram $(\lambda_1,\mu_1)$

In this paper, we are interested in the possible values taken by the pair $(\lambda_1(\Omega), \mu_1(\Omega))$ the first eigenvalues of the Laplace operator with Dirichlet and Neumann boundary conditions respectively of a bounded plane domain $\Omega$. We prove that, without any particular assumption on the class of open sets $\Omega$, the two classical inequalities (the Faber-Krahn inequality and the Weinberger inequality) provide a complete system of inequalities. Then we consider the case of convex plane domains for which we give new inequalities for the product $\lambda_1 \mu_1$. We plot the so-called Blaschke--Santal\'o diagram and give some conjectures.

==> rand_polygon.m <==
function [points] = rand_polygon(n)
    xPool = sort(rand(1,n));
    yPool = sort(rand(1,n));
    minX = xPool(1);
    maxX = xPool(n);
    minY = yPool(1);
    maxY = yPool(n);
    xVec = ones(1,n);
    yVec = ones(1,n);
    lastTop = minX;
    lastBot = minX;

    for i = 2:(n-1)
        x = xPool(i);
        if x < rand(1,1)
            xVec(i-1)=x-lastTop;
            lastTop = x;
        else 
            xVec(i-1) = lastBot - x;
            lastBot = x;
        end
    end

    xVec(n-1)=(maxX - lastTop);
    xVec(n)=(lastBot - maxX);
    lastLeft = minX;
    lastRight = minX;

    for i = 2:(n-1)
        y = yPool(i);
        if y < rand(1,1)
            yVec(i-1)=y-lastLeft;
            lastLeft = y;
        else 
            yVec(i-1) = lastRight - y;
            lastRight = y;
        end
    end

    yVec(n-1)=(maxY - lastLeft);
    yVec(n)=(lastRight - maxY);
    yVec =yVec(randperm(n));
    vec = ones(2,n);
    vec(1,1:n) = xVec;
    vec(2,1:n) = yVec;
    vec = quicksor(vec);
    x = 0.0; y=0.0;
    minPolygonX = 0; minPolygonY = 0;
    points = ones(2,n);
    
    for i=1:n
       points(:,i)=[x;y] ; 
       x = x + vec(1,i);
       y = y + vec(2,i);
       minPolygonX = min(minPolygonX , x);
       minPolygonY = min(minPolygonY , y);

    end

    xShift = minX - minPolygonX;
    yShift = minY - minPolygonY;

    for i=1:n
       points(:,i)=[points(1,i)+xShift;points(2,i)+yShift]; 
    end
    
    % Plot the polygon
    points = points';
    pts = [points points(:,1)];
    plot([pts(:,1);pts(1,1)],[pts(:,2);pts(1,2)]);
    grid on
    daspect([1 1 1])
    
end

function [vec] = quicksor(vec)

    if numel(vec) <= 1 
        return
    else
    [m, n] = size(vec);
    pivot=vec(1:2,1);  
    A = [];
        for i=1:n
            if atan2(vec(2,i),vec(1,i)) < atan2(pivot(2),pivot(1))
            A = [A vec(1:2,i)];
            end
        end    
    B = [];
    for i=1:n
        if atan2(vec(2,i),vec(1,i)) > atan2(pivot(2),pivot(1))
            B = [B vec(1:2,i)];
        end
    end    
    vec = [quicksor(A) pivot quicksor(B)];
    end
end

